Self-duality under gauging a non-invertible symmetry

We discuss two-dimensional conformal field theories (CFTs) which are invariant under gauging a non-invertible global symmetry. At every point on the orbifold branch of $c=1$ CFTs, it is known that the theory is self-dual under gauging a $\mathbb{Z}_2\times \mathbb{Z}_2$ symmetry, and has $\mathsf{Rep}(H_8)$ and $\mathsf{Rep}(D_8)$ fusion category symmetries as a result. We find that gauging the entire $\mathsf{Rep}(H_8)$ fusion category symmetry maps the orbifold theory at radius $R$ to that at radius $2/R$. At $R=\sqrt{2}$, which corresponds to two decoupled Ising CFTs (Ising$^2$ in short), the theory is self-dual under gauging the $\mathsf{Rep}(H_8)$ symmetry. This implies the existence of a topological defect line in the Ising$^2$ CFT obtained from half-space gauging of the $\mathsf{Rep}(H_8)$ symmetry, which commutes with the $c=1$ Virasoro algebra but does not preserve the fully extended chiral algebra. We bootstrap its action on the $c=1$ Virasoro primary operators, and find that there are no relevant or marginal operators preserving it. Mathematically, the new topological line combines with the $\mathsf{Rep}(H_8)$ symmetry to form a bigger fusion category which is a $\mathbb{Z}_2$-extension of $\mathsf{Rep}(H_8)$. We solve the pentagon equations including the additional topological line and find 8 solutions, where two of them are realized in the Ising$^2$ CFT. Finally, we show that the torus partition functions of the Monster$^2$ CFT and Ising$\times$Monster CFT are also invariant under gauging the $\mathsf{Rep}(H_8)$ symmetry.

==> anc/EZ2RepH8_data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     63746,       1675]
NotebookOptionsPosition[     62509,       1645]
NotebookOutlinePosition[     62947,       1662]
CellTagsIndexPosition[     62904,       1659]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Initialization", "Subsubsection",ExpressionUUID->"40eec490-4501-4d08-96e8-f746fed63871"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gl", "=", 
   RowBox[{"Tuples", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ig", "=", 
   RowBox[{"AssociationThread", "[", 
    RowBox[{
     RowBox[{"Range", "[", "4", "]"}], "->", "gl"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gi", "=", 
   RowBox[{"AssociationThread", "[", 
    RowBox[{"gl", "->", 
     RowBox[{"Range", "[", "4", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CirclePlus", "[", 
    RowBox[{"a_List", ",", "b_List"}], "]"}], ":=", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"a", "+", "b"}], ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"multitab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"gi", "[", 
      RowBox[{"a", "\[CirclePlus]", "b"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "gl"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "gl"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"multitab", "\[LeftDoubleBracket]", 
    RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"a_", ",", "b_", ",", "c___"}], "]"}], ":=", 
   RowBox[{"Wedge", "[", 
    RowBox[{
     RowBox[{"Wedge", "[", 
      RowBox[{"a", ",", "b"}], "]"}], ",", "c"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Abstract", "[", "m_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"dim", "=", 
       RowBox[{"Length", "@", "m"}]}], ",", "\[Sigma]ind", ",", "\[Sigma]bas",
       ",", "\[Sigma]s"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Sigma]ind", "=", 
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "3"}], "]"}], ",", 
        RowBox[{"Log", "[", 
         RowBox[{"2", ",", "dim"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Sigma]s", "[", "x_", "]"}], ":=", 
      RowBox[{"PauliMatrix", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Sigma]s", "[", "x__", "]"}], ":=", 
      RowBox[{"KroneckerProduct", "@@", 
       RowBox[{"Map", "[", 
        RowBox[{"PauliMatrix", ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Sigma]", "@@", "\[Sigma]i"}], " ", 
        FractionBox["1", "dim"], 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Sigma]s", "@@", "\[Sigma]i"}], ")"}], 
           "\[HermitianConjugate]"}], ".", "m"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Sigma]i", ",", "\[Sigma]ind"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Code",
 CellLabel->"In[1]:=",ExpressionUUID->"d690ca38-e1a4-478b-9eb7-4da0b883dfa1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allsols8", "=", 
   RowBox[{"Import", "[", "\"\<Allsols8.mx\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"namlis", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\"\<\[Psi]L=\!\(\*SubsuperscriptBox[\(F\), \(D\), \(ghD\)]\)\>\"", 
       ",", "\"\<uL=\!\(\*SubsuperscriptBox[\(F\), \(D\), \(gND\)]\)\>\"", 
       ",", "\"\<vL=\!\(\*SubsuperscriptBox[\(F\), \(D\), \(NgD\)]\)\>\"", 
       ",", "\"\<wL=\!\(\*SubsuperscriptBox[\(F\), \(D\), \(NND\)]\)\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[Psi]R=\!\(\*SubsuperscriptBox[\(F\), \(D\), \(Dgh\)]\)\>\"", 
       ",", "\"\<uR=\!\(\*SubsuperscriptBox[\(F\), \(D\), \(DNg\)]\)\>\"", 
       ",", "\"\<vR=\!\(\*SubsuperscriptBox[\(F\), \(D\), \(DgN\)]\)\>\"", 
       ",", "\"\<wR=\!\(\*SubsuperscriptBox[\(F\), \(D\), \(DNN\)]\)\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[Psi]I=\!\(\*SubsuperscriptBox[\(F\), \(D\), \(gDh\)]\)\>\"", 
       ",", "\"\<uI=\!\(\*SubsuperscriptBox[\(F\), \(D\), \(NDg\)]\)\>\"", 
       ",", "\"\<vI=\!\(\*SubsuperscriptBox[\(F\), \(D\), \(gDN\)]\)\>\"", 
       ",", "\"\<wI=\!\(\*SubsuperscriptBox[\(F\), \(D\), \(NDN\)]\)\>\""}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[Phi]R=\!\(\*SubsuperscriptBox[\(F\), \(h\), \(DDg\)]\)\>\"", 
       ",", "\"\<uiir=\!\(\*SubsuperscriptBox[\(F\), \(N\), \(DDg\)]\)\>\"", 
       ",", "\"\<viir=\!\(\*SubsuperscriptBox[\(F\), \(g\), \(DDN\)]\)\>\"", 
       ",", "\"\<wiir=\!\(\*SubsuperscriptBox[\(F\), \(N\), \(DDN\)]\)\>\""}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[Phi]L=\!\(\*SubsuperscriptBox[\(F\), \(h\), \(gDD\)]\)\>\"", 
       ",", "\"\<uiil=\!\(\*SubsuperscriptBox[\(F\), \(N\), \(gDD\)]\)\>\"", 
       ",", "\"\<viil=\!\(\*SubsuperscriptBox[\(F\), \(g\), \(NDD\)]\)\>\"", 
       ",", "\"\<wiil=\!\(\*SubsuperscriptBox[\(F\), \(N\), \(NDD\)]\)\>\""}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[Phi]B=\!\(\*SubsuperscriptBox[\(F\), \(h\), \(DgD\)]\)\>\"", 
       ",", "\"\<uiib=\!\(\*SubsuperscriptBox[\(F\), \(N\), \(DgD\)]\)\>\"", 
       ",", "\"\<viib=\!\(\*SubsuperscriptBox[\(F\), \(g\), \(DND\)]\)\>\"", 
       ",", "\"\<wiib=\!\(\*SubsuperscriptBox[\(F\), \(N\), \(DND\)]\)\>\""}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[Theta]4=\!\(\*SubsuperscriptBox[\(F\), \(D, gh\), \
\(DDD\)]\)\>\"", ",", 
       "\"\<u4=\!\(\*SubsuperscriptBox[\(F\), \(D, gN\), \(DDD\)]\)\>\"", 
       ",", "\"\<v4=\!\(\*SubsuperscriptBox[\(F\), \(D, Ng\), \(DDD\)]\)\>\"",
        ",", "\"\<w4=\!\(\*SubsuperscriptBox[\(F\), \(D, NN\), \
\(DDD\)]\)\>\""}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solmap", "=", 
   RowBox[{"AssociationThread", "[", 
    RowBox[{
     RowBox[{"Tuples", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", "3"}], "]"}], "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "2"}], "}"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"EZ2RepH8", "[", 
   RowBox[{"is_", ",", "\[Kappa]s_", ",", "\[Epsilon]s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Simplify", "@", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "sol", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"sol", "[", "exp_", "]"}], ":=", 
        RowBox[{"exp", "/.", 
         RowBox[{"allsols8", "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{
            RowBox[{"solmap", "[", 
             RowBox[{"{", 
              RowBox[{"is", ",", "\[Kappa]s", ",", "\[Epsilon]s"}], "}"}], 
             "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{
            RowBox[{"solmap", "[", 
             RowBox[{"{", 
              RowBox[{"is", ",", "\[Kappa]s", ",", "\[Epsilon]s"}], "}"}], 
             "]"}], "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
          "\[RightDoubleBracket]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Grid", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "namlis", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"MatrixForm", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"a", ",", "b", ",", "6", ",", "6"}], "]"}], "[", 
                   RowBox[{
                    RowBox[{"multitab", "\[LeftDoubleBracket]", 
                    RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}], ",", 
                    "1", ",", "1"}], "]"}], "[", 
                  RowBox[{"6", ",", "1", ",", "1"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"b", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Abstract", "@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"a", ",", "5", ",", "6", ",", "6"}], "]"}], "[", 
                    RowBox[{"5", ",", "1", ",", "\[Mu]"}], "]"}], "[", 
                    RowBox[{"6", ",", "\[Nu]", ",", "1"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "4"}], "}"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Abstract", "@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"5", ",", "a", ",", "6", ",", "6"}], "]"}], "[", 
                    RowBox[{"5", ",", "1", ",", "\[Mu]"}], "]"}], "[", 
                    RowBox[{"6", ",", "1", ",", "\[Nu]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "4"}], "}"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Abstract", "@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"5", ",", "5", ",", "6", ",", "6"}], "]"}], "[", 
                    RowBox[{"a", ",", "1", ",", "1"}], "]"}], "[", 
                    RowBox[{"6", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "4"}], "}"}]}], "]"}]}], 
             "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{
            "namlis", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"MatrixForm", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"6", ",", "a", ",", "b", ",", "6"}], "]"}], "[", 
                   RowBox[{"6", ",", "1", ",", "1"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"multitab", "\[LeftDoubleBracket]", 
                    RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}], ",", 
                   "1", ",", "1"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"b", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Abstract", "@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"6", ",", "5", ",", "a", ",", "6"}], "]"}], "[", 
                    RowBox[{"6", ",", "\[Mu]", ",", "1"}], "]"}], "[", 
                    RowBox[{"5", ",", "1", ",", "\[Nu]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "4"}], "}"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Abstract", "@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"6", ",", "a", ",", "5", ",", "6"}], "]"}], "[", 
                    RowBox[{"6", ",", "1", ",", "\[Mu]"}], "]"}], "[", 
                    RowBox[{"5", ",", "1", ",", "\[Nu]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "4"}], "}"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"sol", "[", 
               RowBox[{"ComplexExpand", "@", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"Abstract", "@", 
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"6", ",", "5", ",", "5", ",", "6"}], "]"}], "[", 
                    RowBox[{"6", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
                    RowBox[{"a", ",", "1", ",", "1"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"a", ",", "4"}], "}"}]}], "]"}]}], "]"}]}], 
             "\[IndentingNewLine]", "}"}], ",", 
            RowBox[{
            "namlis", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"MatrixForm", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"a", ",", "6", ",", "b", ",", "6"}], "]"}], "[", 
                   RowBox[{"6", ",", "1", ",", "1"}], "]"}], "[", 
                  RowBox[{"6", ",", "1", ",", "1"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"b", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Abstract", "@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"5", ",", "6", ",", "a", ",", "6"}], "]"}], "[", 
                    RowBox[{"6", ",", "\[Mu]", ",", "1"}], "]"}], "[", 
                    RowBox[{"6", ",", "1", ",", "\[Nu]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "4"}], "}"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Abstract", "@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"a", ",", "6", ",", "5", ",", "6"}], "]"}], "[", 
                    RowBox[{"6", ",", "1", ",", "\[Mu]"}], "]"}], "[", 
                    RowBox[{"6", ",", "\[Nu]", ",", "1"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "4"}], "}"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"ComplexExpand", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"5", ",", "6", ",", "5", ",", "6"}], "]"}], "[", 
                    RowBox[{"6", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
                   RowBox[{"6", ",", "\[Rho]", ",", "\[Theta]"}], "]"}], "//",
                   "sol"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Nu]", ",", "2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Rho]", ",", "2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Theta]", ",", "2"}], "}"}]}], "]"}]}], 
             "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{
            "namlis", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"MatrixForm", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"6", ",", "6", ",", "a", ",", "b"}], "]"}], "[", 
                   RowBox[{
                    RowBox[{"a", "\[Wedge]", "b"}], ",", "1", ",", "1"}], 
                   "]"}], "[", 
                  RowBox[{"6", ",", "1", ",", "1"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"b", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Abstract", "@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"6", ",", "6", ",", "a", ",", "5"}], "]"}], "[", 
                    RowBox[{"5", ",", "\[Mu]", ",", "1"}], "]"}], "[", 
                    RowBox[{"6", ",", "1", ",", "\[Nu]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "4"}], "}"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Abstract", "@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"6", ",", "6", ",", "5", ",", "a"}], "]"}], "[", 
                    RowBox[{"5", ",", "\[Mu]", ",", "1"}], "]"}], "[", 
                    RowBox[{"6", ",", "\[Nu]", ",", "1"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "4"}], "}"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Abstract", "@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"6", ",", "6", ",", "5", ",", "5"}], "]"}], "[", 
                    RowBox[{"a", ",", "1", ",", "1"}], "]"}], "[", 
                    RowBox[{"6", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "4"}], "}"}]}], "]"}]}], 
             "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{
            "namlis", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"MatrixForm", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"a", ",", "6", ",", "6", ",", "b"}], "]"}], "[", 
                   RowBox[{"6", ",", "1", ",", "1"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"a", "\[Wedge]", "b"}], ",", "1", ",", "1"}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"b", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Abstract", "@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"a", ",", "6", ",", "6", ",", "5"}], "]"}], "[", 
                    RowBox[{"6", ",", "1", ",", "\[Mu]"}], "]"}], "[", 
                    RowBox[{"5", ",", "\[Nu]", ",", "1"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "4"}], "}"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Abstract", "@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"5", ",", "6", ",", "6", ",", "a"}], "]"}], "[", 
                    RowBox[{"6", ",", "\[Mu]", ",", "1"}], "]"}], "[", 
                    RowBox[{"5", ",", "\[Nu]", ",", "1"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "4"}], "}"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Abstract", "@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"5", ",", "6", ",", "6", ",", "5"}], "]"}], "[", 
                    RowBox[{"6", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
                    RowBox[{"a", ",", "1", ",", "1"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "4"}], "}"}]}], "]"}]}], 
             "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{
            "namlis", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"MatrixForm", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"6", ",", "a", ",", "6", ",", "b"}], "]"}], "[", 
                   RowBox[{"6", ",", "1", ",", "1"}], "]"}], "[", 
                  RowBox[{"6", ",", "1", ",", "1"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"b", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Abstract", "@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"6", ",", "a", ",", "6", ",", "5"}], "]"}], "[", 
                    RowBox[{"6", ",", "1", ",", "\[Mu]"}], "]"}], "[", 
                    RowBox[{"6", ",", "1", ",", "\[Nu]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "4"}], "}"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Abstract", "@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"6", ",", "5", ",", "6", ",", "a"}], "]"}], "[", 
                    RowBox[{"6", ",", "\[Mu]", ",", "1"}], "]"}], "[", 
                    RowBox[{"6", ",", "\[Nu]", ",", "1"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "4"}], "}"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"\[ScriptCapitalF]", "[", 
                   RowBox[{"6", ",", "5", ",", "6", ",", "5"}], "]"}], "[", 
                  RowBox[{"6", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
                 RowBox[{"6", ",", "\[Rho]", ",", "\[Tau]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Nu]", ",", "2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Rho]", ",", "2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Tau]", ",", "2"}], "}"}]}], "]"}]}], 
             "\[IndentingNewLine]", "}"}], "\[IndentingNewLine]", ",", 
            "\[IndentingNewLine]", 
            RowBox[{
            "namlis", "\[LeftDoubleBracket]", "7", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"MatrixForm", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "]"}], "[", 
                   RowBox[{"a", ",", "1", ",", "1"}], "]"}], "[", 
                  RowBox[{"b", ",", "1", ",", "1"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"b", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Abstract", "@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "]"}], "[", 
                    RowBox[{"a", ",", "1", ",", "1"}], "]"}], "[", 
                    RowBox[{"5", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "4"}], "}"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Abstract", "@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalF]", "[", 
                    RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "]"}], "[", 
                    RowBox[{"5", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
                    RowBox[{"a", ",", "1", ",", "1"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Nu]", ",", "2"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "4"}], "}"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"\[ScriptCapitalF]", "[", 
                   RowBox[{"6", ",", "6", ",", "6", ",", "6"}], "]"}], "[", 
                  RowBox[{"5", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "[", 
                 RowBox[{"5", ",", "\[Rho]", ",", "\[Tau]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Mu]", ",", "2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Nu]", ",", "2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Rho]", ",", "2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Tau]", ",", "2"}], "}"}]}], "]"}]}], 
             "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "}"}], 
          ",", 
          RowBox[{"Dividers", "->", "All"}]}], "]"}], "//", "sol"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"v4", "[", "1", "]"}], "[", "3", "]"}], "->", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"v4", "[", "1", "]"}], "[", "1", "]"}], "->", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"v3", "[", "1", "]"}], "[", "2", "]"}], "->", 
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       SqrtBox["2"]}]}], ",", 
     RowBox[{"\[Epsilon]L", "->", 
      RowBox[{"1", "/", "2"}]}]}], "}"}]}]}]}], "Code",
 CellLabel->"In[10]:=",ExpressionUUID->"46e61037-f710-4845-8646-f0ab27c36a5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Represent data", "Subsubsection",ExpressionUUID->"5b4efc56-6d5a-4ff7-a4b6-2ea717364855"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   SubsuperscriptBox["\[ScriptCapitalE]", 
    SubscriptBox["\[DoubleStruckCapitalZ]", "2"], 
    RowBox[{"(", 
     RowBox[{"i", ",", 
      SubscriptBox["\[Kappa]", "D"], ",", 
      SubscriptBox["\[Epsilon]", "D"]}], ")"}]], ",", " ", 
   RowBox[{"i", "=", "\[PlusMinus]"}], ",", 
   RowBox[{
    SubscriptBox["\[Kappa]", "D"], "=", "\[PlusMinus]"}], ",", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "D"], "=", "\[PlusMinus]"}]}], 
  TraditionalForm]], "DisplayFormulaNumbered",ExpressionUUID->"7e1b1f26-622b-\
4bcd-8813-ca132760a7f3"],

Cell[BoxData[
 FormBox[
  RowBox[{"EZ2RepH8", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", "2"}], ")"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Kappa]", "D"], "=", "1"}], ",", "2"}], ")"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Epsilon]", "D"], "=", "1"}], ",", "2"}], ")"}]}], 
   "]"}], TraditionalForm]], "DisplayFormulaNumbered",ExpressionUUID->\
"4a5a4b9a-d468-485b-9bce-48e9dbab1e85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EZ2RepH8", "[", 
  RowBox[{"1", ",", "1", ",", "1"}], "]"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"9fe56aa1-03bd-493f-a5e0-d0ed4d0394c9"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[Psi]L=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(D\\), \
\\(ghD\\)]\\)\"\>", "\<\"uL=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(D\\), \
\\(gND\\)]\\)\"\>", "\<\"vL=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(D\\), \
\\(NgD\\)]\\)\"\>", "\<\"wL=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(D\\), \
\\(NND\\)]\\)\"\>"},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "1", "1", "1"},
         {"1", "1", "1", "1"},
         {"1", 
          RowBox[{"-", "1"}], "1", 
          RowBox[{"-", "1"}]},
         {"1", 
          RowBox[{"-", "1"}], "1", 
          RowBox[{"-", "1"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
       RowBox[{"\[Sigma]", "[", "1", "]"}], ",", 
       RowBox[{"\[Sigma]", "[", "3", "]"}], ",", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"\[Sigma]", "[", "3", "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "1", "]"}], "-", 
          RowBox[{"\[Sigma]", "[", "3", "]"}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "0", "]"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[Sigma]", "[", "0", "]"}]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[Sigma]", "[", "1", "]"}]}], "-", 
          RowBox[{"\[Sigma]", "[", "3", "]"}]}], ")"}]}]}], "}"}]},
    {"\<\"\[Psi]R=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(D\\), \
\\(Dgh\\)]\\)\"\>", "\<\"uR=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(D\\), \
\\(DNg\\)]\\)\"\>", "\<\"vR=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(D\\), \
\\(DgN\\)]\\)\"\>", "\<\"wR=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(D\\), \
\\(DNN\\)]\\)\"\>"},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "1", "1", "1"},
         {"1", "1", "1", "1"},
         {"1", 
          RowBox[{"-", "1"}], "1", 
          RowBox[{"-", "1"}]},
         {"1", 
          RowBox[{"-", "1"}], "1", 
          RowBox[{"-", "1"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
       RowBox[{"\[Sigma]", "[", "1", "]"}], ",", 
       RowBox[{"\[Sigma]", "[", "3", "]"}], ",", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"\[Sigma]", "[", "3", "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "1", "]"}], "-", 
          RowBox[{"\[Sigma]", "[", "3", "]"}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "0", "]"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[Sigma]", "[", "0", "]"}]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "1", "]"}], "+", 
          RowBox[{"\[Sigma]", "[", "3", "]"}]}], ")"}]}]}], "}"}]},
    {"\<\"\[Psi]I=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(D\\), \
\\(gDh\\)]\\)\"\>", "\<\"uI=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(D\\), \
\\(NDg\\)]\\)\"\>", "\<\"vI=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(D\\), \
\\(gDN\\)]\\)\"\>", "\<\"wI=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(D\\), \
\\(NDN\\)]\\)\"\>"},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "1", "1", "1"},
         {"1", 
          RowBox[{"-", "1"}], 
          RowBox[{"-", "1"}], "1"},
         {"1", 
          RowBox[{"-", "1"}], 
          RowBox[{"-", "1"}], "1"},
         {"1", "1", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
       RowBox[{"\[Sigma]", "[", "2", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"\[Sigma]", "[", "2", "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"\[Sigma]", "[", "0", "]"}]}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"\[Sigma]", "[", "2", "]"}]}], ",", 
       RowBox[{"\[Sigma]", "[", "2", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"\[Sigma]", "[", "0", "]"}]}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{
               FractionBox["1", "2"], "+", 
               FractionBox["\[ImaginaryI]", "2"]}], 
              SqrtBox["2"]], ",", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                FractionBox["1", "2"], "-", 
                FractionBox["\[ImaginaryI]", "2"]}], 
               SqrtBox["2"]]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                FractionBox["1", "2"], "-", 
                FractionBox["\[ImaginaryI]", "2"]}], 
               SqrtBox["2"]]}], ",", 
             FractionBox[
              RowBox[{
               FractionBox["1", "2"], "+", 
               FractionBox["\[ImaginaryI]", "2"]}], 
              SqrtBox["2"]]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                FractionBox["1", "2"], "-", 
                FractionBox["\[ImaginaryI]", "2"]}], 
               SqrtBox["2"]]}], ",", 
             FractionBox[
              RowBox[{
               FractionBox["1", "2"], "+", 
               FractionBox["\[ImaginaryI]", "2"]}], 
              SqrtBox["2"]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                FractionBox["1", "2"], "+", 
                FractionBox["\[ImaginaryI]", "2"]}], 
               SqrtBox["2"]]}], ",", 
             FractionBox[
              RowBox[{
               FractionBox["1", "2"], "-", 
               FractionBox["\[ImaginaryI]", "2"]}], 
              SqrtBox["2"]]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                FractionBox["1", "2"], "-", 
                FractionBox["\[ImaginaryI]", "2"]}], 
               SqrtBox["2"]]}], ",", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                FractionBox["1", "2"], "+", 
                FractionBox["\[ImaginaryI]", "2"]}], 
               SqrtBox["2"]]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{
               FractionBox["1", "2"], "+", 
               FractionBox["\[ImaginaryI]", "2"]}], 
              SqrtBox["2"]], ",", 
             FractionBox[
              RowBox[{
               FractionBox["1", "2"], "-", 
               FractionBox["\[ImaginaryI]", "2"]}], 
              SqrtBox["2"]]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{
               FractionBox["1", "2"], "+", 
               FractionBox["\[ImaginaryI]", "2"]}], 
              SqrtBox["2"]], ",", 
             FractionBox[
              RowBox[{
               FractionBox["1", "2"], "-", 
               FractionBox["\[ImaginaryI]", "2"]}], 
              SqrtBox["2"]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{
               FractionBox["1", "2"], "-", 
               FractionBox["\[ImaginaryI]", "2"]}], 
              SqrtBox["2"]], ",", 
             FractionBox[
              RowBox[{
               FractionBox["1", "2"], "+", 
               FractionBox["\[ImaginaryI]", "2"]}], 
              SqrtBox["2"]]}], "}"}]}], "}"}]}], "}"}]}], "}"}]},
    {"\<\"\[Phi]R=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(h\\), \
\\(DDg\\)]\\)\"\>", "\<\"uiir=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(N\\), \
\\(DDg\\)]\\)\"\>", "\<\"viir=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(g\\), \
\\(DDN\\)]\\)\"\>", "\<\"wiir=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(N\\), \
\\(DDN\\)]\\)\"\>"},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "1", "1", "1"},
         {"1", "1", "1", "1"},
         {"1", 
          RowBox[{"-", "1"}], "1", 
          RowBox[{"-", "1"}]},
         {"1", 
          RowBox[{"-", "1"}], "1", 
          RowBox[{"-", "1"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
       RowBox[{"\[Sigma]", "[", "1", "]"}], ",", 
       RowBox[{"\[Sigma]", "[", "3", "]"}], ",", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Sigma]", "[", "1", "]"}], "-", 
          RowBox[{"\[Sigma]", "[", "3", "]"}]}], 
         SqrtBox["2"]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Sigma]", "[", "0", "]"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], 
         SqrtBox["2"]]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Sigma]", "[", "0", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], 
        SqrtBox["2"]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Sigma]", "[", "1", "]"}], "+", 
         RowBox[{"\[Sigma]", "[", "3", "]"}]}], 
        SqrtBox["2"]]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Sigma]", "[", "0", "]"}], 
         SqrtBox["2"]]}], ",", 
       FractionBox[
        RowBox[{"\[Sigma]", "[", "3", "]"}], 
        SqrtBox["2"]], ",", 
       FractionBox[
        RowBox[{"\[Sigma]", "[", "1", "]"}], 
        SqrtBox["2"]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"\[Sigma]", "[", "2", "]"}]}], 
         SqrtBox["2"]]}]}], "}"}]},
    {"\<\"\[Phi]L=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(h\\), \
\\(gDD\\)]\\)\"\>", "\<\"uiil=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(N\\), \
\\(gDD\\)]\\)\"\>", "\<\"viil=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(g\\), \
\\(NDD\\)]\\)\"\>", "\<\"wiil=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(N\\), \
\\(NDD\\)]\\)\"\>"},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "1", "1", "1"},
         {"1", "1", 
          RowBox[{"-", "1"}], 
          RowBox[{"-", "1"}]},
         {"1", "1", "1", "1"},
         {"1", "1", 
          RowBox[{"-", "1"}], 
          RowBox[{"-", "1"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"\[Sigma]", "[", "3", "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
       RowBox[{"\[Sigma]", "[", "1", "]"}], ",", 
       RowBox[{"\[Sigma]", "[", "3", "]"}], ",", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "1", "]"}], "-", 
          RowBox[{"\[Sigma]", "[", "3", "]"}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", "0", "]"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[Sigma]", "[", "0", "]"}]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"\[Sigma]", "[", "2", "]"}]}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[Sigma]", "[", "1", "]"}]}], "-", 
          RowBox[{"\[Sigma]", "[", "3", "]"}]}], ")"}]}]}], "}"}]},
    {"\<\"\[Phi]B=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(h\\), \
\\(DgD\\)]\\)\"\>", "\<\"uiib=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(N\\), \
\\(DgD\\)]\\)\"\>", "\<\"viib=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(g\\), \
\\(DND\\)]\\)\"\>", "\<\"wiib=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(N\\), \
\\(DND\\)]\\)\"\>"},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "1", "1", "1"},
         {"1", 
          RowBox[{"-", "1"}], 
          RowBox[{"-", "1"}], "1"},
         {"1", 
          RowBox[{"-", "1"}], 
          RowBox[{"-", "1"}], "1"},
         {"1", "1", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "0", "]"}], ",", 
       RowBox[{"\[Sigma]", "[", "2", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"\[Sigma]", "[", "2", "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"\[Sigma]", "[", "0", "]"}]}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"\[Sigma]", "[", "1", "]"}], "-", 
          RowBox[{"\[Sigma]", "[", "3", "]"}]}], 
         SqrtBox["2"]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Sigma]", "[", "1", "]"}], "+", 
            RowBox[{"\[Sigma]", "[", "3", "]"}]}], ")"}]}], 
         SqrtBox["2"]]}], ",", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "1", "]"}], "+", 
           RowBox[{"\[Sigma]", "[", "3", "]"}]}], ")"}]}], 
        SqrtBox["2"]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[Sigma]", "[", "1", "]"}]}], "+", 
          RowBox[{"\[Sigma]", "[", "3", "]"}]}], 
         SqrtBox["2"]]}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             RowBox[{"-", 
              FractionBox["1", "2"]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["\[ImaginaryI]", "2"], ",", 
             FractionBox["\[ImaginaryI]", "2"]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], ",", 
             RowBox[{"-", 
              FractionBox["1", "2"]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["\[ImaginaryI]", "2"], ",", 
             RowBox[{"-", 
              FractionBox["\[ImaginaryI]", "2"]}]}], "}"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[ImaginaryI]", "2"]}], ",", 
             RowBox[{"-", 
              FractionBox["\[ImaginaryI]", "2"]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             RowBox[{"-", 
              FractionBox["1", "2"]}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[ImaginaryI]", "2"]}], ",", 
             FractionBox["\[ImaginaryI]", "2"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], ",", 
             RowBox[{"-", 
              FractionBox["1", "2"]}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]},
    {"\<\"\[Theta]4=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(D, gh\\), \
\\(DDD\\)]\\)\"\>", "\<\"u4=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(D, gN\\), \
\\(DDD\\)]\\)\"\>", "\<\"v4=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(D, Ng\\), \
\\(DDD\\)]\\)\"\>", "\<\"w4=\\!\\(\\*SubsuperscriptBox[\\(F\\), \\(D, NN\\), \
\\(DDD\\)]\\)\"\>"},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["1", 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]], 
          FractionBox["1", 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]], 
          FractionBox["1", 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]], 
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"2", " ", 
             SqrtBox["2"]}]]}]},
         {
          FractionBox["1", 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]], 
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"2", " ", 
             SqrtBox["2"]}]]}], 
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"2", " ", 
             SqrtBox["2"]}]]}], 
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"2", " ", 
             SqrtBox["2"]}]]}]},
         {
          FractionBox["1", 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]], 
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"2", " ", 
             SqrtBox["2"]}]]}], 
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"2", " ", 
             SqrtBox["2"]}]]}], 
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"2", " ", 
             SqrtBox["2"]}]]}]},
         {
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"2", " ", 
             SqrtBox["2"]}]]}], 
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"2", " ", 
             SqrtBox["2"]}]]}], 
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"2", " ", 
             SqrtBox["2"]}]]}], 
          FractionBox["1", 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Sigma]", "[", "0", "]"}], "2"]}], ",", 
       FractionBox[
        RowBox[{"\[Sigma]", "[", "2", "]"}], "2"], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Sigma]", "[", "2", "]"}], "2"]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Sigma]", "[", "0", "]"}], "2"]}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"\[Sigma]", "[", "1", "]"}], "-", 
         RowBox[{"\[Sigma]", "[", "3", "]"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Sigma]", "[", "1", "]"}], "+", 
            RowBox[{"\[Sigma]", "[", "3", "]"}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], ",", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "1", "]"}], "+", 
           RowBox[{"\[Sigma]", "[", "3", "]"}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Sigma]", "[", "1", "]"}], "-", 
         RowBox[{"\[Sigma]", "[", "3", "]"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"2", " ", 
               SqrtBox["2"]}]], ",", 
             RowBox[{"-", 
              FractionBox["1", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]]}], ",", 
             RowBox[{"-", 
              FractionBox["1", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]]}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[ImaginaryI]", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]]}], ",", 
             RowBox[{"-", 
              FractionBox["\[ImaginaryI]", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[ImaginaryI]", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]]}], ",", 
             FractionBox["\[ImaginaryI]", 
              RowBox[{"2", " ", 
               SqrtBox["2"]}]]}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["\[ImaginaryI]", 
              RowBox[{"2", " ", 
               SqrtBox["2"]}]], ",", 
             FractionBox["\[ImaginaryI]", 
              RowBox[{"2", " ", 
               SqrtBox["2"]}]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["\[ImaginaryI]", 
              RowBox[{"2", " ", 
               SqrtBox["2"]}]], ",", 
             RowBox[{"-", 
              FractionBox["\[ImaginaryI]", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]]}]}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"2", " ", 
               SqrtBox["2"]}]], ",", 
             RowBox[{"-", 
              FractionBox["1", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]]}], ",", 
             RowBox[{"-", 
              FractionBox["1", 
               RowBox[{"2", " ", 
                SqrtBox["2"]}]]}]}], "}"}]}], "}"}]}], "}"}]}], "}"}]}
   },
   AutoDelete->False,
   GridBoxDividers->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellLabel->"Out[25]=",ExpressionUUID->"c181d155-e145-4639-8e1e-da45d9073a1b"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 658},
WindowMargins->{{-5.5, Automatic}, {Automatic, -5.5}},
Magnification:>1. Inherited,
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (August 22, 2022)",
StyleDefinitions->"CMU Article.nb",
ExpressionUUID->"d9c6a095-726a-466b-bd93-63fb6f37ad27"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 94, 0, 37, "Subsubsection",ExpressionUUID->"40eec490-4501-4d08-96e8-f746fed63871"],
Cell[677, 24, 3287, 100, 317, "Code",ExpressionUUID->"d690ca38-e1a4-478b-9eb7-4da0b883dfa1"],
Cell[3967, 126, 29632, 662, 833, "Code",ExpressionUUID->"46e61037-f710-4845-8646-f0ab27c36a5d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33636, 793, 94, 0, 37, "Subsubsection",ExpressionUUID->"5b4efc56-6d5a-4ff7-a4b6-2ea717364855"],
Cell[CellGroupData[{
Cell[33755, 797, 573, 15, 31, "DisplayFormulaNumbered",ExpressionUUID->"7e1b1f26-622b-4bcd-8813-ca132760a7f3"],
Cell[34331, 814, 506, 16, 30, "DisplayFormulaNumbered",ExpressionUUID->"4a5a4b9a-d468-485b-9bce-48e9dbab1e85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34874, 835, 173, 3, 29, "Input",ExpressionUUID->"9fe56aa1-03bd-493f-a5e0-d0ed4d0394c9"],
Cell[35050, 840, 27431, 801, 749, "Output",ExpressionUUID->"c181d155-e145-4639-8e1e-da45d9073a1b"]
}, Open  ]]
}, Open  ]]
}
]
*)


